The IceCube Realtime Alert System

Following the detection of high-energy astrophysical neutrinos in 2013, their origin is still unknown. Aiming for the identification of an electromagnetic counterpart of a rapidly fading source, we have implemented a realtime analysis framework for the IceCube neutrino observatory. Several analyses selecting neutrinos of astrophysical origin are now operating in realtime at the detector site in Antarctica and are producing alerts to the community to enable rapid follow-up observations. The goal of these observations is to locate the astrophysical objects responsible for these neutrino signals. This paper highlights the infrastructure in place both at the South Pole detector site and at IceCube facilities in the north that have enabled this fast follow-up program to be developed. Additionally, this paper presents the first realtime analyses to be activated within this framework, highlights their sensitivities to astrophysical neutrinos and background event rates, and presents an outlook for future discoveries.

==> infrastructure/figs/make_late_plot.py <==
#import numpy as np
#import matplotlib as plt

# provided by Jim Bruan from I3MS transmission delays Mar 28, 2016
delay_bin = ("0s-3s","3s-10s","10s-30s","30s-100s","100s-5m","5m-15",
             "15m or higher")
delay_cnt = [0,0, 434, 21288, 8373, 749, 27, 0]
ind = np.arange(len(delay_cnt))
width =1.0
fig, ax = plt.subplots()

rects1 = ax.bar(ind, delay_cnt, width, color='r',)

ax.set_xticklabels(delay_bin)
for label in ax.xaxis.get_ticklabels():
       label.set_horizontalalignment('left')
ax.set_ylabel('Count')
ax.set_title('I3MS transmission delay')
ax.set_xticks(ind+width)
plt.show()


